Stellar Spins in the Pleiades, Praesepe, and M35 Open Clusters

We analyze spectroscopic and photometric data to determine the projected inclinations of stars in three open clusters: the Pleiades, Praesepe, and M35. We determine the $\sin i$ values of 42, 35, and 67 stars in each cluster, respectively, and from their distributions we find that isotropic spins and moderate alignment are both consistent with the Pleiades and Praesepe data. While it is difficult to distinguish between these scenarios for a single cluster, an ensemble of such distributions may facilitate a distinction. The M35 inclination distribution is most consistent with a superposition of isotropic and anisotropic spins, the source of which could be systematic error or a physical grouping of aligned stars. We also study internal cluster kinematics using radial velocities and proper motions. Our kinematics analysis reveals significant plane-of-sky rotation in Praesepe, with a mean velocity of $0.132 \pm 0.022$ km s$^{-1}$ in a clockwise direction.

==> anc/table3.txt <==
Title: Stellar Spins in the Pleiades, Praesepe and M35 Open Clusters 
Authors: Healy B.F., McCullough P.R., Schlaufman K.C.
Table: Relevant quantities and determinations of Pleiades, 
      Praesepe and M35 inclinations
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
  Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
  1- 19 I19    ---      Gaia     Gaia DR2 identifier
 21- 38 F18.14 deg      RAdeg    Right Ascension in decimal degrees (J2000)
 40- 56 F17.14 deg      DEdeg    Declination in decimal degrees (J2000)
 58- 61 I4     K        Teff     Effective temperature
 63- 65 I3     K      e_Teff     Uncertainty in Teff
 67- 72 F6.4   solRad   R        Radius 
 74- 79 F6.4   solRad e_R        Uncertainty in R
 81- 85 F5.2   km/s     vsin(i)  Projected rotational velocity
 87- 91 F5.2   km/s   e_vsin(i)  Uncertainty in vsin(i)
 93- 99 F7.5   d        P        Spin period 
101-107 F7.5   d      e_P        Uncertainty in P
109-114 F6.4   ---      sin(i)   Projected inclination 
116-121 F6.4   ---    E_sin(i)   Upper uncertainty in sin(i)
123-128 F6.4   ---    e_sin(i)   Lower uncertainty in sin(i)
130-132 A3     ---      Clust    Cluster identifier
--------------------------------------------------------------------------------
 66809491897360896  56.72891863143558 24.79613451999573 5896  92 0.9818 0.0073  5.1   1.3  3.370   0.034   0.3441 0.089  0.089  Pl  
 68303487680516224  56.10957903582946 24.58950062402356 5592  84 0.8706 0.0065 18.90  0.70 0.8374  0.0084  0.3571 0.015  0.016  Pl  
 65225611037551360  56.66398954458870 24.10299456629025 6900 220 1.309  0.017  32.3   3.2  0.8702  0.0087  0.4221 0.044  0.044  Pl  
 68322145018429952  56.05809868574246 24.77919524107011 5846  94 0.9449 0.0074  6.6   1.0  4.026   0.040   0.5522 0.085  0.086  Pl  
 69811948914407168  56.16992233857661 24.81833395794687 6400 140 1.157  0.010  18.5   1.0  1.908   0.019   0.5992 0.035  0.036  Pl  
 66960262430594816  57.57373154236856 25.37936374386113 6503  53 1.2433 0.0050 21.6   2.2  1.857   0.019   0.6332 0.066  0.067  Pl  
 69847610026687104  56.61407039498717 25.13533113169354 6014  94 0.9612 0.0065  9.6   1.1  3.424   0.034   0.6722 0.079  0.079  Pl  
 66523893753437824  57.10911587689640 24.04818241727689 6200 120 1.0926 0.0097 15.60  0.90 2.491   0.025   0.6982 0.042  0.044  Pl  
 66788291938818304  56.59455349459928 24.56994976906466 6200 110 0.9866 0.0069 11.90  0.80 3.231   0.032   0.7653 0.053  0.054  Pl  
 64941211186036352  57.14388698332007 23.43459098862093 6100 120 1.0103 0.0086 14.20  0.70 2.885   0.029   0.7963 0.042  0.043  Pl  
 65150947325369600  55.36604390474277 23.70813709776343 5535  22 0.8577 0.0027  6.6   1.0  5.468   0.055   0.8263 0.13   0.13   Pl  
 66517468482370304  57.07140351416553 23.89015053851590 6100 110 1.0165 0.0091 11.30  0.80 3.818   0.038   0.8333 0.061  0.062  Pl  
 65289623229979136  56.02026285603311 24.27531918116460 5769  96 0.8647 0.0071  8.00  0.70 4.676   0.047   0.8493 0.076  0.077  Pl  
 66838452861270272  56.66165931699253 24.95943688708780 6145  23 1.061  0.0030 20.00  0.90 2.314   0.023   0.8573 0.041  0.041  Pl  
 64999588381514496  57.07052147815302 23.63658449525568 6300 130 1.0823 0.0097 19.60  0.90 2.453   0.025   0.8723 0.043  0.044  Pl  
 66499154741977216  57.36985759479929 23.71197964151732 5369  93 0.8095 0.0075  6.4   1.3  5.714   0.057   0.8873 0.18   0.18   Pl  
 64952829074688896  56.66674719150832 23.11012408117072 6900 250 1.27   0.018  31.8   3.2  1.816   0.018   0.8933 0.092  0.093  Pl  
 65072435323295872  56.04683380132059 23.37911934604633 5660  97 0.8268 0.0071 14.90  0.90 2.529   0.025   0.8953 0.057  0.057  Pl  
 66737095928811648  56.91861653211097 24.36435608056646 6000 100 0.9722 0.0072 13.70  0.70 3.252   0.033   0.9003 0.049  0.049  Pl  
 66462939577861248  57.66705812772511 23.93284478322191 6200 130 1.032  0.0091 22.2   2.2  2.164   0.022   0.9143 0.092  0.093  Pl  
 66570554277316992  58.34887161450551 24.06483661401473 5677  26 0.8359 0.0029  9.60  0.90 4.065   0.041   0.9173 0.088  0.088  Pl  
 65223618172733952  56.66420881499489 24.02947983248118 5149  82 0.7263 0.0059  5.6   3.2  6.130   0.061   0.9283 0.50   0.50   Pl  
 64671903852618624  54.59418238508955 22.49947920183239 6300 120 1.0803 0.0089 24.5   2.4  2.112   0.021   0.9403 0.094  0.095  Pl  
 66452769091505024  57.45992411581410 23.70538852969511 5388  92 0.7979 0.0071  5.6   1.2  6.847   0.068   0.9443 0.20   0.20   Pl  
 64979732749686016  56.75601002050891 23.49474145127870 5414  88 0.7965 0.0066  6.5   1.1  5.931   0.059   0.9503 0.16   0.16   Pl  
 64899017426872960  56.69618219835425 22.91437971648443 6100 110 1.0073 0.0079 16.6   1.2  3.002   0.030   0.9713 0.072  0.073  Pl  
 68310561489710336  55.72974574866046 24.49286881727567 6600 160 1.3    0.012  46.0   5.7  1.407   0.014   0.9773 0.12   0.12   Pl  
 65020414679879296  56.96895425474899 23.94102406851244 6600 110 1.1198 0.0077 20.00  0.80 2.802   0.028   0.9833 0.043  0.043  Pl  
 69819027020489088  56.35062955613471 24.88577921413497 6600 170 1.198  0.011  33.4   3.3  1.813   0.018   0.9923 0.10   0.10   Pl  
 67618285777617664  53.88216141527742 22.82338338603445 6200 100 1.125  0.0084 20.4   2.0  2.795   0.028   0.995  0.099  0.10   Pl  
 63289920815872256  56.58068261425671 20.87958872725089 5406  75 0.8124 0.0053  7.1   1.5  5.934   0.059   1.018  0.22   0.22   Pl  
 66800592725150848  56.54907922003247 24.62211909459614 5354  91 0.7831 0.0068  6.80  0.90 5.977   0.060   1.019  0.14   0.14   Pl  
 66832100605159424  57.07381062715845 25.04764063408678 5747  30 0.8998 0.0028 10.3   1.0  4.535   0.045   1.019  0.10   0.10   Pl  
 66747816167123712  57.42624525738901 24.46279973600127 5091  83 0.724  0.0061  5.20  0.90 7.274   0.073   1.026  0.18   0.18   Pl  
 65119164567417856  55.21027734303729 23.41823955761368 5766  92 0.9057 0.0069 10.90  0.90 4.395   0.044   1.039  0.088  0.088  Pl  
 66781832308018176  56.61848429294754 24.43373934390702 5960  98 0.919  0.0068 37.2   1.9  1.313   0.013   1.043  0.056  0.057  Pl  
 65086591535491584  56.00257297938471 23.54374398487473 5973  99 0.9154 0.0068 12.1   1.1  4.020   0.040   1.043  0.096  0.098  Pl  
 68129764842889600  55.14330480576736 23.68240599457382 5713  90 0.9058 0.0071 11.30  0.90 4.549   0.045   1.114  0.091  0.092  Pl  
 69811639676769536  56.08380493090036 24.79596109694430 5898  87 0.9922 0.0070 42.8   4.3  1.473   0.015   1.247  0.13   0.13   Pl  
 68317609532996480  55.76236248275604 24.66955812560560 5136  80 0.7492 0.0058  7.3   1.1  6.687   0.067   1.279  0.19   0.20   Pl  
 65010239900405504  56.77834370556732 23.71495241087836 5295  83 0.7278 0.0060  5.8   2.1  8.478   0.085   1.327  0.48   0.48   Pl  
 66799763794633856  56.52718924376018 24.56722164752902 4922  78 0.6691 0.0056  7.3   1.3  7.048   0.070   1.511  0.27   0.27   Pl  
660954067666386944 131.32484934437923 18.89031545858740 6710  24 1.4541 0.0061  6.70  0.90 2.294   0.023   0.208  0.030  0.030  Pr  
664464808293984000 130.41654473657525 20.67213937580547 6610  65 1.4942 0.0081 16.00  0.90 1.063   0.011   0.224  0.015  0.015  Pr  
661243307945543936 130.10624743049254 19.47570653183826 6571  70 1.3857 0.0078 31.9   3.2  0.8984  0.0090  0.406  0.042  0.043  Pr  
661779796602531712 131.37687426799198 20.59010713624886 6634  13 1.3777 0.0054 31.5   3.2  0.9516  0.0095  0.427  0.045  0.046  Pr  
664327433763175424 129.97926069030385 20.06496967775872 6504  12 1.2818 0.0047  9.50  0.90 3.291   0.033   0.479  0.047  0.048  Pr  
664328915529295232 130.00523332516343 20.13557012524279 6737  12 1.4547 0.0049 31.0   3.1  1.178   0.012   0.493  0.051  0.051  Pr  
660957980380034688 130.95045523326201 18.80069656597597 6489  13 1.2973 0.0047 10.60  0.40 4.045   0.040   0.649  0.027  0.028  Pr  
661401122222444288 130.35751078400327 19.94351338516320 6249  12 1.0977 0.0040  5.40  0.90 6.785   0.068   0.655  0.11   0.11   Pr  
661216743570426240 129.96789753364206 19.31257768237484 6303  16 1.2559 0.0041 14.50  0.60 3.143   0.031   0.713  0.032  0.032  Pr  
661268940310277888 129.85390844632494 19.45928771960673 6427  12 1.2692 0.0055 11.90  0.30 3.940   0.039   0.725  0.021  0.022  Pr  
661242861268936704 130.21868306998428 19.48315759369311 6385  11 1.2285 0.0049 12.00  0.60 3.822   0.038   0.733  0.039  0.040  Pr  
665004702861616256 131.36625954174514 21.65352818475008 6171  65 1.1772 0.0085  9.20  0.90 4.912   0.049   0.754  0.076  0.076  Pr  
661424074527577600 130.43239515238909 20.22681455371260 6290  14 1.148  0.0045  8.10  0.80 5.521   0.055   0.765  0.077  0.078  Pr  
661247671632285312 130.36224014591659 19.54240749326005 6627  13 1.3744 0.0048 15.80  0.90 3.585   0.036   0.809  0.048  0.049  Pr  
664302424170984576 129.29770102338270 19.80362494983255 5716  56 0.9631 0.0062  5.1   1.1  8.242   0.082   0.857  0.19   0.19   Pr  
664311392062657920 129.46686403425269 19.98712479096169 5769  52 0.9618 0.0062  5.5   1.1  7.933   0.079   0.891  0.18   0.18   Pr  
661292511090872960 130.17683631616450 19.56594869157897 6068  18 0.929  0.0036  5.1   1.7  8.286   0.083   0.893  0.30   0.30   Pr  
661319483485360000 130.20118380595144 19.92186556212637 5860  55 1.0367 0.0062  6.0   1.0  7.932   0.079   0.901  0.15   0.15   Pr  
661277461525418752 129.44403979499620 19.43828572118949 6111  18 1.1338 0.0043  8.90  0.90 5.934   0.059   0.915  0.094  0.094  Pr  
661264439184662016 129.94045174313621 19.36692761055676 6228  11 1.1082 0.0043  9.00  0.90 5.794   0.058   0.924  0.094  0.095  Pr  
661221760091324544 130.43937991976662 19.26723151293994 6406  13 1.2433 0.0045 12.00  0.70 4.900   0.049   0.929  0.057  0.057  Pr  
664283079638402688 129.36463115971247 19.61750756560531 5532  45 0.9427 0.0057  5.1   1.6  8.873   0.089   0.943  0.30   0.30   Pr  
661207024061875456 129.80055219813713 19.11555833987565 6164  19 1.1436 0.0039  9.5   1.0  5.868   0.059   0.957  0.10   0.10   Pr  
664387808120781440 129.34244405264079 20.17695170685676 5700  54 0.9409 0.0060  5.9   1.9  7.826   0.078   0.963  0.31   0.31   Pr  
664337230586013312 129.60108095426492 20.10600563197072 6264  16 1.1542 0.0047 13.80  0.70 4.255   0.043   0.999  0.053  0.054  Pr  
661244270018200192 130.29159069139172 19.50885428042016 6498  12 1.3083 0.0045 22.4   2.2  3.058   0.031   1.028  0.10   0.10   Pr  
664422683254834304 130.13251110449843 20.20161082148136 5594  46 0.8975 0.0051  5.4   1.6  8.737   0.087   1.032  0.31   0.31   Pr  
659687498990893056 129.89790795762710 18.87682011967761 6062  19 1.0989 0.0035  8.80  0.90 6.684   0.067   1.051  0.11   0.11   Pr  
661311752544249088 130.00243373349105 19.80649899283931 6449  11 1.2116 0.0049 22.1   2.2  2.962   0.030   1.061  0.11   0.11   Pr  
661028662658249344 130.67689728969054 19.09964788902502 5564  53 0.8783 0.0061  5.7   1.2  8.489   0.085   1.082  0.23   0.23   Pr  
661212933936844416 130.11415356491221 19.27798234001895 5835  17 1.0178 0.0048  7.2   1.6  8.788   0.088   1.221  0.27   0.27   Pr  
659755630055476992 129.44729934433602 19.10681807530042 5165  22 0.8237 0.0029  5.5   2.5  9.361   0.094   1.228  0.55   0.55   Pr  
661029727808613760 130.66737012231368 19.13303505821444 5285  47 0.8241 0.0052  5.5   1.8  9.386   0.094   1.230  0.40   0.40   Pr  
664403991557398784 129.56223520281122 20.56775896392164 5660  21 0.9627 0.0045  7.7   1.4  9.395   0.094   1.475  0.27   0.27   Pr  
661295324291154816 130.04016945681187 19.62135923807859 5400  44 0.8483 0.0047  8.7   2.3  7.962   0.080   1.604  0.42   0.42   Pr  
3425511266404881408  92.34345764639906 24.10220326432875 5416  78 0.881  0.016  10.20  0.35 0.5282  0.0044  0.120  0.0060 0.0070 M35 
3426263298000450176  92.25072205380978 24.16680643033282 6500 110 1.212  0.017  11.1   2.1  0.9320  0.0022  0.168  0.034  0.034  M35 
3426297481643580288  92.42652140578720 24.56262426157065 6423  88 1.198  0.015  10.50  0.60 1.3204  0.0019  0.227  0.015  0.016  M35 
3426290407833902208  92.51281111323743 24.41059778983471 5057  80 0.778  0.020  14.0   1.0  0.65470 0.00031 0.231  0.019  0.020  M35 
3425511025886704256  92.39584777572964 24.08346963630018 6200 100 1.126  0.014  13.0   2.4  1.35430 0.00088 0.307  0.058  0.059  M35 
3426294801583856384  92.41515721317940 24.49777244450776 6900 150 1.363  0.017  43.0   2.0  0.5389  0.0010  0.334  0.018  0.018  M35 
3425511506923033344  92.40917742841984 24.10799932327271 6086  88 1.124  0.014  15.6   2.6  1.34280 0.00059 0.366  0.062  0.063  M35 
3426287826555406208  92.17590518825314 24.53935634203729 6134  75 1.143  0.013  11.0   1.9  1.9806  0.0035  0.374  0.064  0.065  M35 
3426270307387001088  92.33356182298486 24.37889723252897 6069  56 1.144  0.014  21.8   1.8  1.0493  0.0022  0.393  0.034  0.035  M35 
3426266283000688384  92.34042826978752 24.28445658100223 6192  77 1.153  0.014  11.1   1.6  2.2317  0.0043  0.422  0.062  0.062  M35 
3426266424736577408  92.36133569507786 24.30172992758950 6115  82 1.071  0.016  13.4   3.4  1.8641  0.0014  0.458  0.12   0.12   M35 
3426273227964614912  91.86943255128099 24.22784838334519 6108  79 1.081  0.014  10.30  0.52 2.5150  0.0034  0.470  0.026  0.027  M35 
3425504222658565888  92.18829693722132 24.03879373013091 5357  82 0.852  0.019  22.6   4.4  0.94310 0.00063 0.491  0.097  0.098  M35 
3426263744677009024  92.35055829514036 24.21663237361081 5781  80 0.956  0.016  10.6   1.0  2.6856  0.0023  0.584  0.059  0.060  M35 
3425537478590388352  92.55961932711011 24.25655358628735 5271  80 0.839  0.018  25.90  0.69 0.9965  0.0012  0.604  0.022  0.023  M35 
3425505768846775552  92.22192188936199 24.06876673124398 6200 100 1.051  0.014  18.8   1.3  1.72230 0.00064 0.605  0.045  0.045  M35 
3425510751008737920  92.54615591603256 24.18932109900971 6283  83 1.167  0.015  26.70  0.87 1.35430 0.00079 0.608  0.023  0.023  M35 
3426267215010546432  92.37294066763400 24.35092541342566 5907  63 1.059  0.014  15.3   2.7  2.2007  0.0046  0.624  0.11   0.11   M35 
3426270543608387584  92.34521835533137 24.39666239004028 5819  67 0.994  0.014  12.40  0.52 2.7319  0.0026  0.669  0.031  0.032  M35 
3426261648733028864  92.11512953538043 24.21033126665772 5314  86 0.831  0.017  27.4   1.7  1.10030 0.00093 0.713  0.049  0.049  M35 
3426287246737651968  92.11376228519804 24.49173469594272 5713  69 0.962  0.013  10.7   1.2  3.3010  0.0020  0.721  0.083  0.084  M35 
3426280271710883456  91.91364449375871 24.40232323685665 6400 100 1.061  0.014  15.70  0.69 2.5150  0.0014  0.731  0.035  0.036  M35 
3426290403537187968  92.50344567557688 24.41386639201341 5632  66 0.938  0.018  10.40  0.69 3.4445  0.0046  0.750  0.053  0.054  M35 
3426279103479758976  91.99279880431152 24.38347801450001 5981  77 1.022  0.012  12.2   1.7  3.301   0.015   0.774  0.11   0.11   M35 
3426266218578130048  92.41325961203184 24.32969823990283 5823  71 1.006  0.016  12.8   2.2  3.107   0.015   0.776  0.14   0.14   M35 
3426283913843042816  92.14100188420046 24.44022643425693 6600 120 1.226  0.014  27.7   1.8  1.7803  0.0046  0.790  0.054  0.054  M35 
3426272918726984192  91.87717353580787 24.19061055266657 6100 110 0.997  0.015  13.5   2.3  2.9896  0.0020  0.795  0.13   0.13   M35 
3426164956133180800  91.98322709312271 24.06246778277023 6046  81 1.064  0.015  11.2   1.7  3.8646  0.0046  0.799  0.12   0.12   M35 
3426266596535284992  92.29160125720750 24.30081525121485 6300 110 1.165  0.017  43.9   1.5  1.09270 0.00072 0.808  0.031  0.032  M35 
3426274185738693888  92.04387800404915 24.26379930109219 5929  79 1.0    0.013  15.40  0.52 2.686   0.022   0.812  0.031  0.032  M35 
3426306934868090752  92.28185662491829 24.46488312878301 6141  82 1.059  0.012  22.8   1.6  1.9323  0.0026  0.817  0.059  0.059  M35 
3425538479317586432  92.50733618312687 24.28131375081253 6204  85 1.109  0.014  32.3   1.8  1.4404  0.0010  0.824  0.048  0.049  M35 
3426295626217600512  92.38802576937144 24.51141182636016 5868  72 1.003  0.019  25.9   2.0  1.66790 0.00097 0.846  0.068  0.068  M35 
3426260205624054912  92.01956772083284 24.14059550827705 6282  90 1.142  0.014  33.7   1.4  1.4808  0.0036  0.858  0.039  0.040  M35 
3426293014877394048  92.48532301644552 24.46740997960521 6247  73 1.225  0.017  24.7   1.4  2.1705  0.0058  0.859  0.052  0.053  M35 
3426271196443425408  92.28681832623155 24.38207941210053 6044  75 1.064  0.014  17.4   1.7  2.6856  0.0061  0.862  0.087  0.088  M35 
3426307450263739776  92.29278807101768 24.52897007210785 6194  78 1.12   0.014  27.4   1.6  1.8005  0.0014  0.865  0.052  0.053  M35 
3425534562307393664  92.64290433466593 24.23549576662401 5850  67 1.031  0.015  21.6   1.4  2.1126  0.0013  0.869  0.058  0.059  M35 
3426289961157317888  92.49290244642276 24.36389869698682 5800 110 0.925  0.018  10.7   1.2  3.8646  0.0032  0.878  0.10   0.10   M35 
3426268589400145920  92.17418948272685 24.28446774396572 5912  84 0.994  0.013  16.0   3.1  2.7798  0.0045  0.879  0.17   0.17   M35 
3425506348666949632  92.28809306937893 24.10079077242246 5084  71 0.815  0.016  26.8   4.7  1.36590 0.00074 0.882  0.16   0.16   M35 
3426289578903387136  92.48009255652842 24.35319850189805 6451  93 1.225  0.015  42.8   1.8  1.3095  0.0011  0.899  0.041  0.041  M35 
3426265119066538624  92.29250710722710 24.28928380058906 6075  88 1.057  0.018  14.8   2.7  3.3010  0.0038  0.908  0.16   0.17   M35 
3426273674641194112  91.90470160754371 24.24260340585468 5782  79 0.914  0.013  11.0   1.7  3.8646  0.0041  0.913  0.15   0.15   M35 
3426269684614845440  92.31078175759977 24.33053715823889 5920  72 1.035  0.014  15.6   2.1  3.1068  0.0057  0.920  0.13   0.13   M35 
3425514045248751360  92.50535190096865 24.22862387997851 5622  77 0.898  0.013  10.7   1.2  3.9612  0.0044  0.927  0.11   0.11   M35 
3426307171089700224  92.31540775200941 24.51349024986785 5552  68 0.888  0.012  10.90  0.87 3.9612  0.0041  0.955  0.078  0.079  M35 
3426285769268947968  92.04924671981821 24.45194903977147 5717  79 0.904  0.012  11.3   1.6  3.9612  0.0029  0.972  0.14   0.14   M35 
3425537345446224128  92.54648168167884 24.23376086533898 5788  71 0.994  0.016  14.3   1.4  3.4445  0.0024  0.973  0.096  0.097  M35 
3426269890773286784  92.24533648842241 24.33793985777340 5900  75 1.016  0.013  20.4   2.1  2.4757  0.0028  0.976  0.10   0.10   M35 
3426291743566999808  92.55917834627935 24.42318584459533 5734  70 0.937  0.017  18.1   2.2  2.6408  0.0017  1.002  0.12   0.12   M35 
3426294629785093376  92.38090644361701 24.46377349268314 5719  73 0.916  0.014  10.50  0.87 4.5271  0.0081  1.019  0.086  0.088  M35 
3426265458366936832  92.36880831773622 24.25866284169845 5721  72 0.967  0.016  18.5   2.1  2.7319  0.0021  1.026  0.12   0.12   M35 
3425533290997088128  92.63123058694180 24.18642372827917 5788  71 0.971  0.013  12.2   2.2  4.1697  0.0047  1.029  0.19   0.19   M35 
3426282642532728064  92.12625577400532 24.44120608313718 5762  75 0.932  0.014  14.20  0.52 3.4445  0.0026  1.030  0.042  0.043  M35 
3426256082455450880  92.08264592955480 24.08397325748477 5393  79 0.843  0.018  39.60  0.52 1.1318  0.0017  1.044  0.028  0.029  M35 
3425507624272612096  92.42723757590241 24.03558222358593 5575  79 0.923  0.016  10.6   1.0  4.660   0.085   1.050  0.11   0.11   M35 
3425513736011051392  92.50282191173088 24.20942026917631 5649  82 0.91   0.016  10.30  0.52 4.801   0.048   1.066  0.059  0.060  M35 
3426159875187854336  92.00221442079624 23.91974094918255 5999  92 0.948  0.015  20.4   1.5  2.5556  0.0021  1.080  0.081  0.082  M35 
3426182140297627776  91.79890007675115 24.17841614194311 5747  78 0.935  0.014  13.1   4.5  4.0628  0.0023  1.117  0.38   0.38   M35 
3426265771901542784  92.41253427323120 24.27893850462476 5420  73 0.889  0.017  10.6   1.2  4.952   0.014   1.159  0.13   0.13   M35 
3426278519364235520  91.96921475941922 24.33399204036177 5662  79 0.865  0.012  12.30  0.87 4.1697  0.0025  1.164  0.084  0.086  M35 
3426265462663915392  92.36032810492388 24.25377159646349 5392  78 0.863  0.016  11.4   1.6  4.801   0.014   1.245  0.17   0.17   M35 
3426304014290256128  92.48865995218824 24.63051169398781 5666  62 0.919  0.018  12.5   2.3  4.8014  0.0093  1.282  0.23   0.23   M35 
3426275633146198144  92.02945725030705 24.31386447156918 5789  79 0.932  0.013  15.4   9.4  3.9612  0.0058  1.284  0.71   0.71   M35 
3425501783117101440  92.38796661610596 24.01912067578075 5197  86 0.813  0.018  20.   17.   2.7798  0.0019  1.315  0.85   0.85   M35 
3425514148328013440  92.49504567532897 24.24533745485271 5619  82 0.935  0.016  14.7   9.4  5.2816  0.0071  1.632  0.84   0.84   M35 
